Prospective Interpretation Risk: Principled Communication Control Between LLMs

Large language model (LLM) systems increasingly use models that exchange messages. Existing uncertainty and multi-agent methods rarely estimate how a given receiver will interpret a message before it is sent. Even capable receivers can infer different tasks from the same message. We model this as a sender-receiver problem with a latent receiver type and define \emph{prospective interpretation risk} (PIR): the probability that a receiver reconstructs a task other than intended. Black-box probes measure task choices among offered descriptions. Their error rate is a separate probe-risk target. Linking it to latent PIR needs a measurement model. We collect execution outcomes in separate calls. Before deployment, different frozen receivers supply labels for risk prediction and for studying how editable message features relate to risk. When sending a new message, the sender uses history to estimate a posterior over receiver types and guide message revision and selection. We further introduce \emph{value of interpretation information} (VoII), querying for receiver information only when its expected communication benefit exceeds its cost. Our theory characterises when receiver information has decision value and bounds such queries. Empirically, probe-error rates differ substantially across receivers. Receiver information reduces probe-risk calibration error by 68\% relative to a receiver-agnostic predictor, largely by correcting receiver-specific risk levels. PIR-guided revision reduces measured probe error by 44\% relative to the original message and 40\% relative to a generic rewrite, mostly through a repair that helps every receiver. On the same set of guided rewrites, ranking by risk lowers probe error. Selective queries also raise probe-based utility after we charge for each query.

==> figures/make_e1e3_figs.py <==
#!/usr/bin/env python3
"""Draw the E1-E3 result figures of the PIR paper as vector PDFs.

The paper itself uses the pgfplots twins (figures/fig_e1_receiver_dependence.tex,
fig_e2_calibration.tex, fig_e3_history.tex) with the same numbers embedded inline,
so that Overleaf needs no Python.  This script exists so that the figures can be
regenerated from the run directory after new experiments:

    python make_e1e3_figs.py --runs /path/to/pir-framework/runs --out .

If a source CSV is missing or has an unexpected layout, the script falls back to
the inline numbers (identical to the .tex versions) and prints a notice.

Sources
  E1  runs/pir_predictor/k6_supervisor_audit_20260919/test_probe_execution_joint_masses.csv
  E2  runs/pir_e2_e4/e2_e4_20260921/e2/TABLE2_seed0_macro_95CI.csv   (metric == "ece")
  E3  runs/pir_receiver_inference/p2_p3_full_20260919/p2/audit_metrics.csv
"""
import argparse
import csv
import math
import os

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402

plt.rcParams.update({
    "pdf.fonttype": 42, "ps.fonttype": 42,
    "font.family": "serif", "font.size": 7,
    "axes.labelsize": 7, "xtick.labelsize": 6.5, "ytick.labelsize": 6.5, "legend.fontsize": 6,
    "axes.spines.top": False, "axes.spines.right": False,
    "axes.edgecolor": "#777777", "axes.linewidth": 0.6,
    "xtick.major.size": 0, "ytick.major.size": 0,
    "grid.color": "#DDDDDD", "grid.linewidth": 0.4,
})

DATASETS = ["freebaseqa", "webqsp", "grailqa", "sqwd", "popqa", "mintaka"]
DS_LABEL = {"freebaseqa": "FreebaseQA", "webqsp": "WebQSP", "grailqa": "GrailQA",
            "sqwd": "SQ-WD", "popqa": "PopQA", "mintaka": "Mintaka"}
RECEIVERS = ["nemotron3_nano_30b", "gemma4_26b", "gpt_oss_20b", "mistral_small_32", "qwen36_35b"]
RC_LABEL = {"nemotron3_nano_30b": "Nemotron", "gemma4_26b": "Gemma 4", "gpt_oss_20b": "gpt-oss",
            "mistral_small_32": "Mistral 3.2", "qwen36_35b": "Qwen3.6"}
RC_COLOR = {"nemotron3_nano_30b": "#CC3311", "gemma4_26b": "#0077BB", "gpt_oss_20b": "#009988",
            "mistral_small_32": "#EE7733", "qwen36_35b": "#AA4499"}
C_COND, C_AGN, C_SHUF = "#0077BB", "#888888", "#EE7733"

# ---------------------------------------------------------------- inline fallback data
E1_YI = {  # percent, per dataset in DATASETS order
    "nemotron3_nano_30b": [8.21, 12.02, 18.56, 11.90, 7.52, 6.41],
    "gemma4_26b":         [1.07, 3.65, 4.82, 1.99, 1.14, 1.94],
    "gpt_oss_20b":        [0.98, 3.20, 4.19, 3.06, 1.60, 1.52],
    "mistral_small_32":   [1.41, 6.01, 7.88, 8.27, 5.35, 1.46],
    "qwen36_35b":         [0.95, 2.82, 4.28, 0.94, 0.92, 1.60],
}
E1_POOLED = 4.43
E2_ECE = {  # percent, per dataset in DATASETS order
    "A0 receiver": [0.27, 0.26, 0.15, 0.36, 0.15, 0.18],
    "A3":          [2.42, 3.47, 4.73, 3.97, 2.76, 1.76],
    "shuffled":    [2.43, 3.35, 4.83, 3.99, 2.75, 1.74],
    "PIR":         [0.57, 2.05, 1.22, 0.84, 0.76, 0.69],
}
E3_LENGTHS = [0, 1, 3, 5, 10, 20]
E3_ACC = {"genuine": [20.0, 22.6, 23.5, 24.9, 26.6, 29.0],
          "shuffled": [20.0, 20.9, 18.4, 21.3, 19.9, 20.9]}
E3_N = 960


# ---------------------------------------------------------------- readers (fallback on any problem)
def read_e1(runs):
    path = os.path.join(runs, "pir_predictor/k6_supervisor_audit_20260919/test_probe_execution_joint_masses.csv")
    try:
        yi = {r: [None] * len(DATASETS) for r in RECEIVERS}
        pooled_num, pooled_den = 0.0, 0
        with open(path) as f:
            for row in csv.DictReader(f):
                wrong = float(row["probe_wrong_action_success"]) + float(row["probe_wrong_action_failure"])
                if row["receiver"] == "all":
                    n = int(row["n_pairs"])
                    pooled_num += wrong * n
                    pooled_den += n
                elif row["receiver"] in yi and row["dataset"] in DATASETS:
                    yi[row["receiver"]][DATASETS.index(row["dataset"])] = 100 * wrong
        assert all(v is not None for vals in yi.values() for v in vals)
        return yi, 100 * pooled_num / pooled_den
    except Exception as e:  # noqa: BLE001
        print(f"[E1] using inline data ({e})")
        return E1_YI, E1_POOLED


def read_e2(runs):
    path = os.path.join(runs, "pir_e2_e4/e2_e4_20260921/e2/TABLE2_seed0_macro_95CI.csv")
    try:
        rows = [r for r in csv.DictReader(open(path)) if r["metric"].lower().startswith("ece")]
        models = sorted({r["model"] for r in rows})

        def pick(*needles):
            hits = [m for m in models if all(n in m.lower() for n in needles)]
            assert len(hits) == 1, (needles, hits)
            return hits[0]

        names = {"A0 receiver": pick("a0", "receiver"), "A3": pick("a3"),
                 "shuffled": pick("shuffl"), "PIR": pick("pir")}
        out = {}
        for key, model in names.items():
            vals = {r["dataset"]: 100 * float(r["estimate"]) for r in rows if r["model"] == model}
            out[key] = [vals[d] for d in DATASETS]
        return out
    except Exception as e:  # noqa: BLE001
        print(f"[E2] using inline data ({e})")
        return E2_ECE


def read_e3(runs):
    path = os.path.join(runs, "pir_receiver_inference/p2_p3_full_20260919/p2/audit_metrics.csv")
    try:
        acc = {"genuine": [20.0], "shuffled": [20.0]}
        rows = list(csv.DictReader(open(path)))
        for L in E3_LENGTHS[1:]:
            for key, version in (("genuine", "calibrated"), ("shuffled", "shuffled_history")):
                hit = [r for r in rows if int(r["history_length"]) == L and r["version"] == version]
                assert len(hit) == 1
                acc[key].append(100 * float(hit[0]["accuracy"]))
        return acc
    except Exception as e:  # noqa: BLE001
        print(f"[E3] using inline data ({e})")
        return E3_ACC


# ---------------------------------------------------------------- figures
def fig_e1(yi, pooled, out):
    fig, ax = plt.subplots(figsize=(3.4, 2.15), layout="constrained")
    n_r, width = len(RECEIVERS), 0.15
    for j, r in enumerate(RECEIVERS):
        xs = [i + (j - (n_r - 1) / 2) * width for i in range(len(DATASETS))]
        ax.bar(xs, yi[r], width=width * 0.92, color=RC_COLOR[r], label=RC_LABEL[r], linewidth=0)
    ax.axhline(pooled, color="#999999", linestyle="--", linewidth=0.7)
    ax.text(len(DATASETS) - 0.55, pooled + 0.3, "pooled", color="#888888", fontsize=5.5)
    ax.set_xticks(range(len(DATASETS)), [DS_LABEL[d] for d in DATASETS])
    ax.set_ylabel("Interpretation failure $Y^I$ (%)")
    ax.set_ylim(0, 21)
    ax.yaxis.grid(True)
    ax.set_axisbelow(True)
    ax.legend(ncol=5, loc="lower center", bbox_to_anchor=(0.5, 1.0), frameon=False,
              handlelength=1.0, columnspacing=0.8)
    fig.savefig(os.path.join(out, "fig_e1_receiver_dependence.pdf"))
    plt.close(fig)


def fig_e2(ece, out):
    fig, ax = plt.subplots(figsize=(2.75, 1.95), layout="constrained")
    ys = list(range(len(DATASETS), 0, -1))  # FreebaseQA at the top
    for y, a3, ours in zip(ys, ece["A3"], ece["PIR"]):
        ax.plot([a3, ours], [y, y], color="#C8C8C8", linewidth=2.0, solid_capstyle="round", zorder=1)
    ax.scatter(ece["A0 receiver"], ys, marker="D", s=14, facecolor="white", edgecolor="#404040",
               linewidth=0.6, label="receiver base rate (A0)", zorder=3)
    ax.scatter(ece["A3"], ys, marker="s", s=14, color=C_AGN, label="receiver-agnostic (A3)", zorder=3)
    ax.scatter(ece["shuffled"], [y + 0.24 for y in ys], marker="^", s=16, color=C_SHUF,
               label="shuffled receiver (control)", zorder=3)
    ax.scatter(ece["PIR"], ys, marker="o", s=18, color=C_COND, label="receiver-conditioned PIR", zorder=4)
    ax.set_yticks(ys, [DS_LABEL[d] for d in DATASETS])
    ax.set_xlim(0, 5.4)
    ax.set_xlabel("ECE (%), within receiver, macro-averaged; lower is better")
    ax.xaxis.grid(True)
    ax.set_axisbelow(True)
    ax.legend(ncol=2, loc="lower center", bbox_to_anchor=(0.5, 1.0), frameon=False,
              handletextpad=0.3, columnspacing=0.8)
    fig.savefig(os.path.join(out, "fig_e2_calibration.pdf"))
    plt.close(fig)


def fig_e3(acc, out):
    fig, ax = plt.subplots(figsize=(2.75, 1.95), layout="constrained")
    xs = list(range(len(E3_LENGTHS)))

    def halfwidth(p):
        return 0.0 if p in (0.0, 100.0) else 196 * math.sqrt((p / 100) * (1 - p / 100) / E3_N)

    ax.axhline(20, color="#999999", linestyle="--", linewidth=0.7)
    ax.text(xs[-1] + 0.15, 19.2, "chance,\nfive receivers", color="#888888", fontsize=5.5, va="top")
    for key, color, marker, ls, label in (
        ("genuine", C_COND, "o", "-", "genuine history"),
        ("shuffled", C_SHUF, "^", (0, (3, 1.5)), "shuffled history (control)"),
    ):
        vals = acc[key]
        err = [0.0] + [halfwidth(v) for v in vals[1:]]
        ax.errorbar(xs, vals, yerr=err, color=color, marker=marker, markersize=3.5, linewidth=0.9,
                    linestyle=ls, capsize=1.5, elinewidth=0.5, label=label)
    ax.set_xticks(xs, [str(L) for L in E3_LENGTHS])
    ax.set_xlim(-0.4, len(E3_LENGTHS) - 0.6)
    ax.set_ylim(14, 33)
    ax.set_xlabel("History length $|H_t|$ (stored responses)")
    ax.set_ylabel("Receiver identification accuracy (%)")
    ax.yaxis.grid(True)
    ax.set_axisbelow(True)
    ax.legend(loc="upper left", frameon=False)
    fig.savefig(os.path.join(out, "fig_e3_history.pdf"))
    plt.close(fig)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--runs", default="../../pir-framework/runs")
    ap.add_argument("--out", default=os.path.dirname(os.path.abspath(__file__)))
    args = ap.parse_args()
    os.makedirs(args.out, exist_ok=True)
    yi, pooled = read_e1(args.runs)
    fig_e1(yi, pooled, args.out)
    fig_e2(read_e2(args.runs), args.out)
    fig_e3(read_e3(args.runs), args.out)
    print("wrote fig_e1_receiver_dependence.pdf, fig_e2_calibration.pdf, fig_e3_history.pdf to", args.out)


if __name__ == "__main__":
    main()


==> figures/make_e4_fig.py <==
#!/usr/bin/env python3
"""Draw the E4 result figure of the PIR paper (paired rewrite selection).

The paper uses the pgfplots twin figures/fig_e4_rewrite.tex, which this script
writes with the numbers embedded inline so that Overleaf needs no Python; it also
draws a matplotlib PDF twin for slides.  Regenerate after new runs with

    python make_e4_fig.py --runs /path/to/pir-framework/runs --out .

Source: runs/pir_e4_repair/e4_pairwise_20260922/analysis/paired_effects.csv
(metric == "YI", main == "paired_posterior"; deltas are main minus reference in
percentage points, intervals are 95% paired bootstraps over question clusters,
5,000 resamples, p_bootstrap is two-sided; holm_primary holds the Holm-adjusted p
for the two pre-registered references).  Falls back to the inline numbers below.
"""
import argparse
import csv
import os

DATASETS = ["freebaseqa", "webqsp", "grailqa", "sqwd", "popqa", "mintaka"]
DS_LABEL = {"freebaseqa": "FreebaseQA", "webqsp": "WebQSP", "grailqa": "GrailQA",
            "sqwd": "SQ-WD", "popqa": "PopQA", "mintaka": "Mintaka"}
REFS = ["original", "generic_clarity", "legacy_posterior", "paired_uniform", "paired_oracle"]
REF_LABEL = {"original": "vs.\\ original", "generic_clarity": "vs.\\ generic rewrite",
             "legacy_posterior": "vs.\\ E2 head", "paired_uniform": "vs.\\ uniform prior",
             "paired_oracle": "vs.\\ true identity"}
PREREG = {"original", "generic_clarity"}

# ---------------------------------------------------------------- inline fallback data
# (delta, ci_low, ci_high, p) in percentage points; overall p for the two pre-registered
# references is Holm-adjusted.
E4_OVERALL = {
    "original":         (-0.374, -0.533, -0.207, 0.0008),
    "generic_clarity":  (-0.191, -0.351, -0.032, 0.018),
    "legacy_posterior": (-0.417, -0.594, -0.240, 0.0004),
    "paired_uniform":   (-0.016, -0.047,  0.016, 0.31),
    "paired_oracle":    ( 0.085,  0.013,  0.162, 0.023),
}
E4_DATASET = {  # dataset -> {reference: (delta, lo, hi, p)}
    "freebaseqa": {"original": (-0.287, -0.562, -0.011, 0.040), "generic_clarity": (-0.030, -0.228, 0.173, 0.78)},
    "webqsp":     {"original": (-0.268, -0.599,  0.067, 0.11),  "generic_clarity": (-0.181, -0.575, 0.192, 0.34)},
    "grailqa":    {"original": (-0.591, -1.241,  0.100, 0.095), "generic_clarity": (-0.249, -0.919, 0.384, 0.47)},
    "sqwd":       {"original": (-0.540, -0.988, -0.099, 0.017), "generic_clarity": (-0.259, -0.676, 0.209, 0.26)},
    "popqa":      {"original": (-0.314, -0.528, -0.119, 0.0016), "generic_clarity": (-0.414, -0.722, -0.133, 0.0052)},
    "mintaka":    {"original": (-0.245, -0.479, -0.042, 0.019), "generic_clarity": (-0.011, -0.267, 0.228, 0.95)},
}


def read_e4(runs):
    path = os.path.join(runs, "pir_e4_repair/e4_pairwise_20260922/analysis/paired_effects.csv")
    try:
        rows = [r for r in csv.DictReader(open(path)) if r["metric"] == "YI" and r["main"] == "paired_posterior"]
        overall, per_ds = {}, {d: {} for d in DATASETS}
        for r in rows:
            p = float(r["holm_primary"]) if r.get("holm_primary") else float(r["p_bootstrap"])
            tup = (100 * float(r["delta"]), 100 * float(r["ci_low"]), 100 * float(r["ci_high"]), p)
            if r["dataset"] == "overall" and r["reference"] in REFS:
                overall[r["reference"]] = tup
            elif r["dataset"] in per_ds and r["reference"] in PREREG:
                per_ds[r["dataset"]][r["reference"]] = tup
        assert set(overall) == set(REFS) and all(set(v) == PREREG for v in per_ds.values())
        return overall, per_ds
    except Exception as e:  # noqa: BLE001
        print(f"[E4] using inline data ({e})")
        return E4_OVERALL, E4_DATASET


def fmt_p(p):
    return f"{p:.4f}" if p < 0.001 else (f"{p:.3f}" if p < 0.1 else f"{p:.2f}")


# ---------------------------------------------------------------- pgfplots twin
def write_tex(overall, per_ds, out):
    y_over = {ref: 12 - i for i, ref in enumerate(REFS)}          # 12 .. 8
    y_ds = {d: 6 - i for i, d in enumerate(DATASETS)}               # 6 .. 1
    yt = [y_over[r] for r in REFS] + [y_ds[d] for d in DATASETS]
    ytl = [REF_LABEL[r] for r in REFS] + [DS_LABEL[d] for d in DATASETS]

    def coords(items):
        return " ".join(f"({d:.3f},{y}) += ({hi - d:.3f},0) -= ({d - lo:.3f},0)" for d, lo, hi, y in items)

    eb = "error bars/.cd, x dir=both, x explicit, error bar style={line width=0.55pt}, error mark options={rotate=90, mark size=1.3pt}"
    L = []
    L.append("% Figure 4 (E4): paired differences in measured interpretation failure, main method minus reference.")
    L.append("% Data: runs/pir_e4_repair/e4_pairwise_20260922/analysis/paired_effects.csv (metric = YI, x100),")
    L.append("% 95% paired bootstrap intervals over 2,400 confirmation questions (5,000 resamples).")
    L.append("% Generated by figures/make_e4_fig.py; colours cCond/cAgn are defined in the main.tex preamble.")
    L.append("\\begin{tikzpicture}")
    L.append("\\begin{axis}[")
    L.append("  width=0.93\\linewidth,")  # tick labels and annotations sit outside the axis box
    L.append("  height=0.64\\linewidth,")
    L.append("  xmin=-1.38, xmax=0.72,")
    L.append("  xtick={-1.2,-0.8,-0.4,0,0.4},")
    L.append("  xticklabels={$-1.2$,$-0.8$,$-0.4$,$0$,$+0.4$},")
    L.append("  xlabel={$\\Delta\\,\\yI$ (percentage points), main method minus reference},")
    L.append("  xlabel style={font=\\scriptsize},")
    L.append("  ymin=0.3, ymax=13.9,")
    L.append("  ytick={" + ",".join(str(v) for v in yt) + "},")
    L.append("  yticklabels={" + ",".join("{" + t + "}" for t in ytl) + "},")
    L.append("  tick label style={font=\\scriptsize},")
    L.append("  axis x line*=bottom,")
    L.append("  axis y line*=left,")
    L.append("  axis line style={gray!70},")
    L.append("  tick style={draw=none},")
    L.append("  xmajorgrids,")
    L.append("  grid style={gray!20, very thin},")
    L.append("  legend style={at={(0.5,1.01)}, anchor=south, legend columns=-1, draw=none, fill=none, font=\\tiny, /tikz/every even column/.append style={column sep=3pt}},")
    L.append("  legend cell align=left,")
    L.append("  clip=false,")
    L.append("]")
    L.append("\\draw[dashed, gray!80, thin] (axis cs:0,0.3) -- (axis cs:0,13.4);")
    L.append("\\node[anchor=west, font=\\tiny\\itshape, text=gray!95, inner sep=1pt] at (axis cs:-1.38,13.15) {Pooled over six datasets and five receivers};")
    L.append("\\node[anchor=west, font=\\tiny\\itshape, text=gray!95, inner sep=1pt] at (axis cs:-1.38,7.05) {Per dataset, pre-registered references};")
    # overall: pre-registered (blue) and other references (grey)
    d, lo, hi, p = overall["original"]
    L.append("% pooled, vs. original (pre-registered)")
    L.append(f"\\addplot[only marks, cCond, mark=*, mark size=2.1pt, {eb}] coordinates {{{coords([(d, lo, hi, y_over['original'])])}}};")
    d2, lo2, hi2, p2 = overall["generic_clarity"]
    L.append("% pooled, vs. generic rewrite (pre-registered)")
    L.append(f"\\addplot[only marks, cCond, mark=o, mark size=2.1pt, mark options={{line width=0.7pt}}, {eb}] coordinates {{{coords([(d2, lo2, hi2, y_over['generic_clarity'])])}}};")
    others = [(overall[r][0], overall[r][1], overall[r][2], y_over[r]) for r in REFS if r not in PREREG]
    L.append("% pooled, other references")
    L.append(f"\\addplot[only marks, cAgn, mark=square*, mark size=1.8pt, {eb}] coordinates {{{coords(others)}}};")
    # p-value annotations for the pooled block
    for r in REFS:
        dd, ll, hh, pp = overall[r]
        tag = "Holm " if r in PREREG else ""
        L.append(f"\\node[anchor=west, font=\\tiny, text=gray!95, inner sep=1pt] at (axis cs:{hh + 0.04:.3f},{y_over[r]}) {{{tag}$p={fmt_p(pp)}$}};")
    # per dataset
    orig = [(per_ds[dset]["original"][0], per_ds[dset]["original"][1], per_ds[dset]["original"][2], y_ds[dset] + 0.2) for dset in DATASETS]
    gen = [(per_ds[dset]["generic_clarity"][0], per_ds[dset]["generic_clarity"][1], per_ds[dset]["generic_clarity"][2], y_ds[dset] - 0.2) for dset in DATASETS]
    L.append("% per dataset, vs. original (filled) and vs. generic rewrite (hollow)")
    L.append(f"\\addplot[only marks, cCond, mark=*, mark size=2.1pt, forget plot, {eb}] coordinates {{{coords(orig)}}};")
    L.append(f"\\addplot[only marks, cCond, mark=o, mark size=2.1pt, mark options={{line width=0.7pt}}, forget plot, {eb}] coordinates {{{coords(gen)}}};")
    L.append("\\legend{vs.\\ original, vs.\\ generic rewrite, other references}")
    L.append("\\end{axis}")
    L.append("\\end{tikzpicture}")
    with open(os.path.join(out, "fig_e4_rewrite.tex"), "w") as f:
        f.write("\n".join(L) + "\n")


# ---------------------------------------------------------------- matplotlib twin
def fig_pdf(overall, per_ds, out):
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt

    plt.rcParams.update({
        "pdf.fonttype": 42, "font.family": "serif", "font.size": 7,
        "axes.labelsize": 7, "xtick.labelsize": 6.5, "ytick.labelsize": 6.5, "legend.fontsize": 6,
        "axes.spines.top": False, "axes.spines.right": False,
        "axes.edgecolor": "#777777", "axes.linewidth": 0.6,
        "xtick.major.size": 0, "ytick.major.size": 0,
        "grid.color": "#DDDDDD", "grid.linewidth": 0.4,
    })
    C_COND, C_AGN = "#0077BB", "#888888"
    fig, ax = plt.subplots(figsize=(3.3, 2.5), layout="constrained")
    y_over = {ref: 12 - i for i, ref in enumerate(REFS)}
    y_ds = {d: 6 - i for i, d in enumerate(DATASETS)}
    ax.axvline(0, color="#999999", linestyle="--", linewidth=0.7)
    for r in REFS:
        d, lo, hi, p = overall[r]
        pre = r in PREREG
        ax.errorbar([d], [y_over[r]], xerr=[[d - lo], [hi - d]], fmt="o" if r == "original" else ("o" if pre else "s"),
                    mfc=(C_COND if r == "original" else ("white" if pre else C_AGN)),
                    mec=(C_COND if pre else C_AGN), ecolor=(C_COND if pre else C_AGN), ms=4, capsize=1.5, elinewidth=0.7)
        ax.text(hi + 0.04, y_over[r], ("Holm " if pre else "") + f"p={fmt_p(p)}", va="center", fontsize=5.5, color="#555555")
    for dset in DATASETS:
        d, lo, hi, _ = per_ds[dset]["original"]
        ax.errorbar([d], [y_ds[dset] + 0.2], xerr=[[d - lo], [hi - d]], fmt="o", color=C_COND, ms=4, capsize=1.5, elinewidth=0.7)
        d, lo, hi, _ = per_ds[dset]["generic_clarity"]
        ax.errorbar([d], [y_ds[dset] - 0.2], xerr=[[d - lo], [hi - d]], fmt="o", mfc="white", mec=C_COND, ecolor=C_COND, ms=4, capsize=1.5, elinewidth=0.7)
    ax.set_yticks([y_over[r] for r in REFS] + [y_ds[d] for d in DATASETS],
                  [REF_LABEL[r].replace("\\ ", " ") for r in REFS] + [DS_LABEL[d] for d in DATASETS])
    ax.set_ylim(0.3, 13.9)
    ax.set_xlim(-1.38, 0.72)
    ax.set_xlabel("ΔY$^I$ (percentage points), main method minus reference")
    ax.text(-1.36, 13.15, "Pooled over six datasets and five receivers", fontsize=5.5, style="italic", color="#555555", va="center")
    ax.text(-1.36, 7.05, "Per dataset, pre-registered references", fontsize=5.5, style="italic", color="#555555", va="center")
    ax.xaxis.grid(True)
    ax.set_axisbelow(True)
    fig.savefig(os.path.join(out, "fig_e4_rewrite.pdf"))
    plt.close(fig)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--runs", default="../../pir-framework/runs")
    ap.add_argument("--out", default=os.path.dirname(os.path.abspath(__file__)))
    ap.add_argument("--no-pdf", action="store_true")
    args = ap.parse_args()
    os.makedirs(args.out, exist_ok=True)
    overall, per_ds = read_e4(args.runs)
    write_tex(overall, per_ds, args.out)
    if not args.no_pdf:
        fig_pdf(overall, per_ds, args.out)
    print("wrote fig_e4_rewrite.tex" + ("" if args.no_pdf else " and fig_e4_rewrite.pdf") + " to", args.out)


if __name__ == "__main__":
    main()


==> figures/make_e5_fig.py <==
#!/usr/bin/env python3
"""Draw the E5 result figures of the PIR paper (query control by NetVoII).

The paper uses the pgfplots twins figures/fig_e5_query.tex (main text, four
panels, wrapped right) and figures/fig_e5_datasets.tex (appendix, one panel per
dataset), which this script writes with the numbers embedded inline so that
Overleaf needs no Python; it also draws matplotlib PDF twins for slides and
prints the LaTeX rows of the E5 tables.  Regenerate after new runs with

    python make_e5_fig.py --runs /path/to/pir-framework/runs --out .

Sources: runs/pir_e5/e5_voii_20260922/analysis/all_metrics.csv (one row per
cohort x scope x policy condition x objective; YI, task_success, query_rate,
type_accuracy and net_utility) and paired_budget_contrasts.csv (paired
question-cluster bootstrap contrasts, 2,000 resamples, NetVoII minus baseline;
primary_holm_p is the Holm-adjusted p over the eight pre-registered net-utility
comparisons).  Main figure: natural test cohort, interpretation objective,
query cost c = 0.001.  Falls back to the inline numbers below.
"""
import argparse
import csv
import os

BUDGETS = [0.1, 0.2, 0.3, 0.5]
COSTS = [0.0, 0.0001, 0.0005, 0.001, 0.005, 0.02]
MAIN_COST = 0.001
DATASETS = ["freebaseqa", "webqsp", "grailqa", "sqwd", "popqa", "mintaka"]
DS_LABEL = {"freebaseqa": "FreebaseQA", "webqsp": "WebQSP", "grailqa": "GrailQA",
            "sqwd": "SQ-WD", "popqa": "PopQA", "mintaka": "Mintaka"}
RECEIVERS = ["nemotron3_nano_30b", "gemma4_26b", "gpt_oss_20b", "mistral_small_32", "qwen36_35b"]
RC_LABEL = {"nemotron3_nano_30b": "Nemotron", "gemma4_26b": "Gemma 4", "gpt_oss_20b": "gpt-oss",
            "mistral_small_32": "Mistral 3.2", "qwen36_35b": "Qwen3.6"}
COHORT_LABEL = {"natural_test": "Natural test (6,629 questions; primary)",
                "e4_confirmation": "E4 confirmation (2,400 questions; secondary)"}

# ---------------------------------------------------------------- inline fallback data
# natural test, pooled, interpretation objective: (queried %, YI %, task success %, net utility, receiver id. %)
E5_POOLED = {
    "never":        (0.0,   3.8373, 35.733, 0.961627, 24.65),
    "always_ig":    (100.0, 3.8019, 35.724, 0.960981, 43.97),
    "always_random": (100.0, 3.8364, 35.774, 0.960636, 30.13),
    "oracle":       (0.0,   3.7728, 35.665, 0.962272, 100.0),
    "dong":         (0.0,   4.4197, 35.334, 0.955803, 24.65),
    ("netvoii", 0.1): (10.0, 3.8013, 35.714, 0.961887, 26.42),
    ("netvoii", 0.2): (20.0, 3.7872, 35.685, 0.961928, 28.31),
    ("netvoii", 0.3): (30.0, 3.7792, 35.663, 0.961908, 30.13),
    ("netvoii", 0.5): (50.0, 3.7809, 35.662, 0.961691, 33.04),
    ("ig", 0.1): (10.0, 3.8318, 35.727, 0.961582, 26.55),
    ("ig", 0.2): (20.0, 3.8340, 35.725, 0.961460, 28.53),
    ("ig", 0.3): (30.0, 3.8298, 35.730, 0.961402, 30.49),
    ("ig", 0.5): (50.0, 3.8171, 35.747, 0.961329, 34.31),
    ("random", 0.1): (10.0, 3.8371, 35.726, 0.961529, 25.16),
    ("random", 0.2): (20.0, 3.8357, 35.722, 0.961443, 25.69),
    ("random", 0.3): (30.0, 3.8346, 35.722, 0.961354, 26.26),
    ("random", 0.5): (50.0, 3.8350, 35.723, 0.961150, 27.30),
    ("dong", 0.2): (20.0, 4.4197, 35.334, 0.955603, 27.69),
    ("strict", 0.0):    (32.89, 3.7809, 35.662, 0.962191, 30.62),
    ("strict", 0.0001): (30.20, 3.7794, 35.677, 0.962176, 30.17),
    ("strict", 0.0005): (23.96, 3.7870, 35.621, 0.962010, 29.02),
    ("strict", 0.001):  (18.18, 3.7909, 35.678, 0.961909, 27.99),
    ("strict", 0.005):  (0.78,  3.8286, 35.725, 0.961675, 24.79),
    ("strict", 0.02):   (0.0,   3.8373, 35.733, 0.961627, 24.65),
    ("ig_matched", 0.001):     (18.18, 3.8337, 35.725, 0.961482, 28.18),
    ("random_matched", 0.001): (18.18, 3.8357, 35.732, 0.961462, 25.62),
}
# paired contrasts in YI, NetVoII minus baseline (pp): (delta, lo, hi, Holm p)
E5_CONTRAST = {
    ("ig", 0.1): (-0.0305, -0.0466, -0.0140, 0.008), ("ig", 0.2): (-0.0468, -0.0694, -0.0246, 0.008),
    ("ig", 0.3): (-0.0506, -0.0774, -0.0237, 0.008), ("ig", 0.5): (-0.0362, -0.0627, -0.0112, 0.012),
    ("random", 0.1): (-0.0358, -0.0517, -0.0201, 0.008), ("random", 0.2): (-0.0485, -0.0703, -0.0266, 0.008),
    ("random", 0.3): (-0.0553, -0.0817, -0.0289, 0.008), ("random", 0.5): (-0.0541, -0.0797, -0.0276, 0.008),
}


# ---------------------------------------------------------------- reading
def _match(r, cohort, scope, name, objective, method, regime, budget, cost):
    return (r["cohort"] == cohort and r["scope"] == scope and r["name"] == name and r["objective"] == objective
            and r["method"] == method and r["regime"] == regime
            and abs(float(r["budget"]) - budget) < 1e-9 and abs(float(r["cost"]) - cost) < 1e-9)


def tup(r):
    return (100 * float(r["query_rate"]), 100 * float(r["YI"]), 100 * float(r["task_success"]),
            float(r["net_utility"]), 100 * float(r["type_accuracy"]))


def mean_tup(ts):
    return tuple(sum(t[i] for t in ts) / len(ts) for i in range(5))


def pooled_table(M, cohort, scope="pooled", name="all", objective="0"):
    """Return {key: (queried %, YI %, task success %, net utility, receiver id. %)}."""
    def one(method, regime, budget, cost):
        rs = [r for r in M if _match(r, cohort, scope, name, objective, method, regime, budget, cost)]
        assert len(rs) == 1, (cohort, scope, name, objective, method, regime, budget, cost, len(rs))
        return tup(rs[0])
    T = {"never": one("never_query", "endpoint", 0.0, -1.0), "always_ig": one("always_ig", "endpoint", 1.0, -1.0),
         "always_random": one("always_random", "endpoint", 1.0, -1.0), "oracle": one("oracle", "endpoint", 0.0, -1.0),
         "dong": one("dong_never", "endpoint", 0.0, -1.0)}
    for b in BUDGETS:
        T[("netvoii", b)] = one("netvoii", "budget", b, -1.0)
        T[("ig", b)] = one("information_gain", "budget", b, -1.0)
        T[("dong", b)] = one("dong_voi", "budget", b, -1.0)
        T[("random", b)] = mean_tup([one(f"random_seed{s}", "budget", b, -1.0) for s in range(3)])
    for c in COSTS:
        T[("strict", c)] = one("netvoii", "cost", -1.0, c)
        T[("dong_strict", c)] = one("dong_voi", "cost", -1.0, c)
    T[("ig_matched", MAIN_COST)] = one("information_gain", "matched_cost", -1.0, MAIN_COST)
    T[("random_matched", MAIN_COST)] = mean_tup([one(f"random_seed{s}", "matched_cost", -1.0, MAIN_COST) for s in range(3)])
    return T


def read_e5(runs):
    base = os.path.join(runs, "pir_e5/e5_voii_20260922/analysis")
    try:
        M = list(csv.DictReader(open(os.path.join(base, "all_metrics.csv"))))
        C = list(csv.DictReader(open(os.path.join(base, "paired_budget_contrasts.csv"))))
        P = pooled_table(M, "natural_test")
        con, holm = {}, {}
        for r in C:
            if r["cohort"] == "natural_test" and r["objective"] == "interpretation" \
                    and r["baseline"] in ("information_gain", "random"):
                key = ("ig" if r["baseline"] == "information_gain" else "random", float(r["budget"]))
                if r["metric"] == "YI":
                    con[key] = (100 * float(r["delta"]), 100 * float(r["ci_low"]), 100 * float(r["ci_high"]))
                elif r["metric"] == "net_utility":  # Holm correction was applied to the net-utility comparisons
                    holm[key] = float(r["primary_holm_p"])
        con = {k: v + (holm[k],) for k, v in con.items()}
        assert set(con) == set(E5_CONTRAST)
        return P, con, M
    except Exception as e:  # noqa: BLE001
        print(f"[E5] using inline data ({e})")
        return E5_POOLED, E5_CONTRAST, None


# ---------------------------------------------------------------- shared style
AXIS_STYLE = [
    "axis x line*=bottom", "axis y line*=left", "axis line style={gray!70}", "tick style={draw=none}",
    "ymajorgrids", "grid style={gray!20, very thin}", "tick label style={font=\\tiny}",
    "label style={font=\\tiny}", "title style={font=\\tiny\\bfseries, yshift=-4pt}", "clip=false",
]
PLOT = {"netvoii": "cCond, mark=*", "ig": "cShuf, mark=triangle*", "random": "cAgn, mark=square*"}
EB = "error bars/.cd, y dir=both, y explicit, error bar style={line width=0.55pt}, error mark options={rotate=90, mark size=1.1pt}"


def crd(pts):
    return " ".join(f"({x:.3f},{y:.4f})" for x, y in pts)


# ---------------------------------------------------------------- main figure (pgfplots)
def write_main_tex(P, con, out):
    L = []
    L.append("% Figure 6 (E5): query control by NetVoII on the natural test cohort (interpretation objective, c = 0.001).")
    L.append("% Data: runs/pir_e5/e5_voii_20260922/analysis/all_metrics.csv (pooled rows) and paired_budget_contrasts.csv")
    L.append("% (metric = YI, x100; 95% paired bootstrap intervals over question clusters, 2,000 resamples).")
    L.append("% Generated by figures/make_e5_fig.py; colours cCond/cShuf/cAgn are defined in the main.tex preamble;")
    L.append("% needs \\usepgfplotslibrary{groupplots}.")
    L.append("\\begin{tikzpicture}")
    L.append("\\begin{groupplot}[")
    L.append("  group style={group size=2 by 2, horizontal sep=42pt, vertical sep=38pt},")
    L.append("  width=0.50\\linewidth,")
    L.append("  height=0.42\\linewidth,")
    L.append("  " + ",\n  ".join(AXIS_STYLE) + ",")
    L.append("  every axis plot/.append style={line width=0.7pt, mark size=1.3pt},")
    L.append("  legend style={draw=none, fill=none, font=\\tiny, legend columns=2, /tikz/every even column/.append style={column sep=6pt}},")
    L.append("  legend cell align=left,")
    L.append("]")
    # (a) interpretation failure vs queried
    nv = [(P[("netvoii", b)][0], P[("netvoii", b)][1]) for b in BUDGETS]
    ig = [(P[("ig", b)][0], P[("ig", b)][1]) for b in BUDGETS]
    rd = [(P[("random", b)][0], P[("random", b)][1]) for b in BUDGETS]
    st = P[("strict", MAIN_COST)]
    never, oracle, dong = P["never"], P["oracle"], P["dong"]
    L.append("\\nextgroupplot[title={(a) Interpretation failure}, xlabel={Episodes queried (\\%)}, ylabel={$\\yI$ (\\%)},")
    L.append("  xmin=0, xmax=54, xtick={0,10,20,30,40,50}, ymin=3.74, ymax=3.87, ytick={3.74,3.78,3.82,3.86},")
    L.append("  yticklabel style={/pgf/number format/fixed, /pgf/number format/precision=2, /pgf/number format/fixed zerofill},")
    L.append("  legend to name=e5legend]")
    L.append(f"\\addplot[{PLOT['netvoii']}] coordinates {{{crd(nv)}}};")
    L.append(f"\\addplot[{PLOT['ig']}] coordinates {{{crd(ig)}}};")
    L.append(f"\\addplot[{PLOT['random']}] coordinates {{{crd(rd)}}};")
    L.append(f"\\addplot[cCond, only marks, mark=star, mark size=2.6pt, mark options={{line width=0.8pt}}] coordinates {{({st[0]:.2f},{st[1]:.4f})}};")
    L.append("\\legend{NetVoII (ours), information gain, random (3-seed mean), NetVoII strict rule $c{=}0.001$}")
    L.append(f"\\draw[dashed, gray!80, thin] (axis cs:0,{never[1]:.4f}) -- (axis cs:54,{never[1]:.4f}) node[pos=1, anchor=south east, font=\\tiny, text=gray!95, inner sep=1pt] {{no query}};")
    L.append(f"\\draw[dotted, gray!80, thin] (axis cs:0,{oracle[1]:.4f}) -- (axis cs:54,{oracle[1]:.4f}) node[pos=1, anchor=north east, font=\\tiny, text=gray!95, inner sep=1pt] {{true identity}};")
    L.append(f"\\node[anchor=north west, font=\\tiny, text=gray!95, inner sep=1pt] at (rel axis cs:0.02,1.0) {{adapted VoI: {dong[1]:.2f}\\% (off scale)}};")
    # (b) paired differences
    L.append("\\nextgroupplot[title={(b) NetVoII minus control}, xlabel={Budget (\\% queried)}, ylabel={$\\Delta\\yI$ (points)},")
    L.append("  xmin=3, xmax=57, xtick={10,20,30,50}, ymin=-0.095, ymax=0.012, ytick={-0.08,-0.06,-0.04,-0.02,0}, scaled y ticks=false,")
    L.append("  yticklabel style={/pgf/number format/fixed, /pgf/number format/precision=2, /pgf/number format/fixed zerofill}]")
    L.append("\\draw[dashed, gray!80, thin] (axis cs:3,0) -- (axis cs:57,0);")
    for key, off, style in (("ig", -1.4, "cShuf, mark=triangle*"), ("random", 1.4, "cAgn, mark=square*")):
        pts = " ".join(f"({100 * b + off:.1f},{con[(key, b)][0]:.4f}) += (0,{con[(key, b)][2] - con[(key, b)][0]:.4f}) -= (0,{con[(key, b)][0] - con[(key, b)][1]:.4f})" for b in BUDGETS)
        L.append(f"\\addplot[only marks, {style}, mark size=1.5pt, {EB}] coordinates {{{pts}}};")
    L.append("\\node[anchor=south west, font=\\tiny, text=gray!95, inner sep=1pt, align=left] at (rel axis cs:0.02,0.02) {all eight Holm $p\\le0.012$};")
    # (c) receiver identification
    nv = [(P[("netvoii", b)][0], P[("netvoii", b)][4]) for b in BUDGETS]
    ig = [(P[("ig", b)][0], P[("ig", b)][4]) for b in BUDGETS]
    rd = [(P[("random", b)][0], P[("random", b)][4]) for b in BUDGETS]
    L.append("\\nextgroupplot[title={(c) Receiver identification}, xlabel={Episodes queried (\\%)}, ylabel={Identified (\\%)},")
    L.append("  xmin=0, xmax=54, xtick={0,10,20,30,40,50}, ymin=22, ymax=37, ytick={24,28,32,36}]")
    L.append(f"\\addplot[{PLOT['netvoii']}] coordinates {{{crd(nv)}}};")
    L.append(f"\\addplot[{PLOT['ig']}] coordinates {{{crd(ig)}}};")
    L.append(f"\\addplot[{PLOT['random']}] coordinates {{{crd(rd)}}};")
    L.append(f"\\draw[dashed, gray!80, thin] (axis cs:0,{never[4]:.2f}) -- (axis cs:54,{never[4]:.2f}) node[pos=1, anchor=south east, font=\\tiny, text=gray!95, inner sep=1pt] {{no query}};")
    L.append(f"\\node[anchor=north west, font=\\tiny, text=gray!95, inner sep=1pt] at (rel axis cs:0.02,1.0) {{always query: {P['always_ig'][4]:.1f}\\%}};")
    # (d) strict rule cost sweep
    L.append("\\nextgroupplot[title={(d) Strict rule across costs}, xlabel={Query cost $c$}, ylabel={Episodes queried (\\%)},")
    L.append("  xmin=-0.5, xmax=5.5, xtick={0,1,2,3,4,5}, xticklabels={0,0.0001,0.0005,0.001,0.005,0.02}, xticklabel style={rotate=45, anchor=north east, font=\\tiny},")
    L.append("  ymin=0, ymax=37, ytick={0,10,20,30}]")
    pts = [(i, P[("strict", c)][0]) for i, c in enumerate(COSTS)]
    L.append(f"\\addplot[{PLOT['netvoii']}] coordinates {{{crd(pts)}}};")
    L.append(f"\\addplot[cCond, only marks, mark=star, mark size=2.6pt, mark options={{line width=0.8pt}}] coordinates {{({COSTS.index(MAIN_COST)},{st[0]:.3f})}};")
    for i, c in enumerate(COSTS):
        q, yi = P[("strict", c)][0], P[("strict", c)][1]
        anchor = "south west" if i < 4 else "south"
        L.append(f"\\node[anchor={anchor}, font=\\tiny, text=gray!95, inner sep=1pt] at (axis cs:{i},{q:.2f}) {{{yi:.2f}}};")
    L.append("\\node[anchor=south west, font=\\tiny, text=gray!95, inner sep=1pt, align=left] at (rel axis cs:0.03,0.04) {adapted VoI:\\\\never queries};")
    L.append("\\end{groupplot}")
    L.append("\\node[anchor=south] at ($(group c1r1.north west)!0.5!(group c2r1.north east) + (0,11pt)$) {\\pgfplotslegendfromname{e5legend}};")
    L.append("\\end{tikzpicture}")
    with open(os.path.join(out, "fig_e5_query.tex"), "w") as f:
        f.write("\n".join(L) + "\n")


# ---------------------------------------------------------------- appendix figure (pgfplots, per dataset)
def dataset_curves(M, cohort="natural_test", objective="0"):
    out = {}
    for d in DATASETS:
        T = pooled_table(M, cohort, scope="dataset", name=d, objective=objective)
        out[d] = T
    return out


def write_dataset_tex(D, out):
    L = []
    L.append("% Appendix figure (E5): per-dataset query frontiers on the natural test cohort (interpretation objective).")
    L.append("% x is the share of that dataset's episodes actually queried under each pooled budget (10/20/30/50%),")
    L.append("% y is measured Y^I (%); random is the mean of three seeds. Data: all_metrics.csv, scope = dataset.")
    L.append("% Generated by figures/make_e5_fig.py; needs \\usepgfplotslibrary{groupplots}.")
    L.append("\\begin{tikzpicture}")
    L.append("\\begin{groupplot}[")
    L.append("  group style={group size=3 by 2, horizontal sep=34pt, vertical sep=34pt},")
    L.append("  width=0.33\\linewidth,")
    L.append("  height=0.25\\linewidth,")
    L.append("  " + ",\n  ".join(AXIS_STYLE) + ",")
    L.append("  every axis plot/.append style={line width=0.7pt, mark size=1.3pt},")
    L.append("  xlabel={Episodes queried (\\%)}, ylabel={$\\yI$ (\\%)},")
    L.append("  yticklabel style={/pgf/number format/fixed, /pgf/number format/precision=2, /pgf/number format/fixed zerofill},")
    L.append("  legend style={draw=none, fill=none, font=\\tiny, legend columns=4, /tikz/every even column/.append style={column sep=4pt}},")
    L.append("  legend cell align=left,")
    L.append("]")
    for i, d in enumerate(DATASETS):
        T = D[d]
        nv = [(T[("netvoii", b)][0], T[("netvoii", b)][1]) for b in BUDGETS]
        ig = [(T[("ig", b)][0], T[("ig", b)][1]) for b in BUDGETS]
        rd = [(T[("random", b)][0], T[("random", b)][1]) for b in BUDGETS]
        st = T[("strict", MAIN_COST)]
        ys = [y for _, y in nv + ig + rd] + [T["never"][1], st[1]]
        lo, hi = min(ys), max(ys)
        pad = max(0.02, 0.35 * (hi - lo))
        xmax = max(x for x, _ in nv + ig + rd) + 6
        extra = ", legend to name=e5dslegend" if i == 0 else ""
        L.append(f"\\nextgroupplot[title={{{DS_LABEL[d]}}}, xmin=0, xmax={xmax:.0f}, ymin={lo - pad:.3f}, ymax={hi + pad:.3f}{extra}]")
        L.append(f"\\addplot[{PLOT['netvoii']}] coordinates {{{crd(nv)}}};")
        L.append(f"\\addplot[{PLOT['ig']}] coordinates {{{crd(ig)}}};")
        L.append(f"\\addplot[{PLOT['random']}] coordinates {{{crd(rd)}}};")
        L.append(f"\\addplot[cCond, only marks, mark=star, mark size=2.6pt, mark options={{line width=0.8pt}}] coordinates {{({st[0]:.2f},{st[1]:.4f})}};")
        if i == 0:
            L.append("\\legend{NetVoII (ours), information gain, random (3-seed mean), NetVoII strict rule $c{=}0.001$}")
        L.append(f"\\draw[dashed, gray!80, thin] (axis cs:0,{T['never'][1]:.4f}) -- (axis cs:{xmax:.0f},{T['never'][1]:.4f});")
    L.append("\\end{groupplot}")
    L.append("\\node[anchor=south] at ($(group c1r1.north west)!0.5!(group c3r1.north east) + (0,11pt)$) {\\pgfplotslegendfromname{e5dslegend}};")
    L.append("\\end{tikzpicture}")
    with open(os.path.join(out, "fig_e5_datasets.tex"), "w") as f:
        f.write("\n".join(L) + "\n")


# ---------------------------------------------------------------- matplotlib twins
def _mpl():
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    plt.rcParams.update({
        "pdf.fonttype": 42, "font.family": "serif", "font.size": 6.5,
        "axes.labelsize": 6.5, "axes.titlesize": 6.5, "xtick.labelsize": 6, "ytick.labelsize": 6, "legend.fontsize": 6,
        "axes.spines.top": False, "axes.spines.right": False,
        "axes.edgecolor": "#777777", "axes.linewidth": 0.6,
        "xtick.major.size": 0, "ytick.major.size": 0,
        "grid.color": "#DDDDDD", "grid.linewidth": 0.4,
    })
    return plt


C_COND, C_SHUF, C_AGN = "#0077BB", "#EE7733", "#888888"


def fig_pdf(P, con, out):
    plt = _mpl()
    fig, axs = plt.subplots(2, 2, figsize=(3.4, 3.0), layout="constrained")
    (a, b), (c, d) = axs
    for ax in axs.flat:
        ax.yaxis.grid(True)
        ax.set_axisbelow(True)
    x = [P[("netvoii", bb)][0] for bb in BUDGETS]
    for key, col, mk, lab in (("netvoii", C_COND, "o", "NetVoII (ours)"), ("ig", C_SHUF, "^", "information gain"), ("random", C_AGN, "s", "random (3-seed mean)")):
        a.plot(x, [P[(key, bb)][1] for bb in BUDGETS], color=col, marker=mk, ms=3, lw=1, label=lab)
        c.plot(x, [P[(key, bb)][4] for bb in BUDGETS], color=col, marker=mk, ms=3, lw=1)
    st = P[("strict", MAIN_COST)]
    a.plot([st[0]], [st[1]], marker="*", color=C_COND, ms=6, ls="none", label="NetVoII strict rule c=0.001")
    a.axhline(P["never"][1], color="#999999", ls="--", lw=0.7)
    a.axhline(P["oracle"][1], color="#999999", ls=":", lw=0.7)
    a.text(53, P["never"][1], "no query", ha="right", va="bottom", fontsize=5, color="#555555")
    a.text(53, P["oracle"][1], "true identity", ha="right", va="top", fontsize=5, color="#555555")
    a.text(1, 3.868, f"adapted VoI: {P['dong'][1]:.2f}% (off scale)", fontsize=5, color="#555555", va="top")
    a.set_xlim(0, 54); a.set_ylim(3.74, 3.87); a.set_title("(a) Interpretation failure", loc="left")
    a.set_xlabel("Episodes queried (%)"); a.set_ylabel("$Y^I$ (%)")
    b.axhline(0, color="#999999", ls="--", lw=0.7)
    for key, off, col, mk in (("ig", -1.4, C_SHUF, "^"), ("random", 1.4, C_AGN, "s")):
        for bb in BUDGETS:
            dl, lo, hi, _ = con[(key, bb)]
            b.errorbar([100 * bb + off], [dl], yerr=[[dl - lo], [hi - dl]], fmt=mk, color=col, ms=3, capsize=1.5, elinewidth=0.7)
    b.set_xlim(3, 57); b.set_ylim(-0.095, 0.012); b.set_xticks([10, 20, 30, 50])
    b.set_title("(b) NetVoII minus control", loc="left"); b.set_xlabel("Budget (% queried)"); b.set_ylabel("$\\Delta Y^I$ (points)")
    b.text(4, -0.092, "all eight Holm p ≤ 0.012", fontsize=5, color="#555555", va="bottom")
    c.axhline(P["never"][4], color="#999999", ls="--", lw=0.7)
    c.text(53, P["never"][4], "no query", ha="right", va="bottom", fontsize=5, color="#555555")
    c.text(1, 36.8, f"always query: {P['always_ig'][4]:.1f}%", fontsize=5, color="#555555", va="top")
    c.set_xlim(0, 54); c.set_ylim(22, 37); c.set_title("(c) Receiver identification", loc="left")
    c.set_xlabel("Episodes queried (%)"); c.set_ylabel("Identified (%)")
    qs = [P[("strict", cc)][0] for cc in COSTS]
    d.plot(range(6), qs, color=C_COND, marker="o", ms=3, lw=1)
    d.plot([COSTS.index(MAIN_COST)], [st[0]], marker="*", color=C_COND, ms=6, ls="none")
    for i, cc in enumerate(COSTS):
        d.text(i + 0.08, P[("strict", cc)][0] + 0.6, f"{P[('strict', cc)][1]:.2f}", fontsize=5, color="#555555")
    d.set_xticks(range(6), ["0", "1e-4", "5e-4", "1e-3", "5e-3", "2e-2"])
    d.set_ylim(0, 37); d.set_title("(d) Strict rule across costs", loc="left")
    d.set_xlabel("Query cost c"); d.set_ylabel("Episodes queried (%)")
    d.text(5.4, 36, "labels: $Y^I$ (%)", fontsize=5, color="#555555", ha="right", va="top")
    d.text(5.4, 31, "adapted VoI:\nnever queries", fontsize=5, color="#555555", ha="right", va="top")
    fig.legend(loc="outside upper center", ncol=4, frameon=False, handlelength=1.6, columnspacing=1.0)
    fig.savefig(os.path.join(out, "fig_e5_query.pdf"))
    plt.close(fig)


def fig_datasets_pdf(D, out):
    plt = _mpl()
    fig, axs = plt.subplots(2, 3, figsize=(6.4, 3.4), layout="constrained")
    for ax, d in zip(axs.flat, DATASETS):
        T = D[d]
        for key, col, mk, lab in (("netvoii", C_COND, "o", "NetVoII (ours)"), ("ig", C_SHUF, "^", "information gain"), ("random", C_AGN, "s", "random (3-seed mean)")):
            ax.plot([T[(key, b)][0] for b in BUDGETS], [T[(key, b)][1] for b in BUDGETS], color=col, marker=mk, ms=3, lw=1, label=lab)
        st = T[("strict", MAIN_COST)]
        ax.plot([st[0]], [st[1]], marker="*", color=C_COND, ms=6, ls="none", label="NetVoII strict rule c=0.001")
        ax.axhline(T["never"][1], color="#999999", ls="--", lw=0.7)
        ax.set_title(DS_LABEL[d], loc="left"); ax.set_xlabel("Episodes queried (%)"); ax.set_ylabel("$Y^I$ (%)")
        ax.yaxis.grid(True); ax.set_axisbelow(True)
    h, l = axs.flat[0].get_legend_handles_labels()
    fig.legend(h, l, loc="outside upper center", ncol=4, frameon=False)
    fig.savefig(os.path.join(out, "fig_e5_datasets.pdf"))
    plt.close(fig)


# ---------------------------------------------------------------- table rows
def print_tables(M):
    if M is None:
        print("[E5] no CSV; table rows not printed")
        return
    f2 = lambda v: f"{v:.2f}"
    f4 = lambda v: f"{v:.4f}"
    print("\n%%%% main table (natural test, interpretation objective, c = 0.001): policy & queried & YI & task success & net utility & identified")
    P = pooled_table(M, "natural_test")
    rows = [("No query", P["never"]), ("Random (3 seeds), 20\\% budget", P[("random", 0.2)]),
            ("Information gain, 20\\% budget", P[("ig", 0.2)]), ("Adapted VoI, 20\\% budget", P[("dong", 0.2)]),
            ("NetVoII, 20\\% budget (ours)", P[("netvoii", 0.2)]), ("NetVoII, strict rule $c=0.001$ (ours)", P[("strict", 0.001)]),
            ("Always query (information gain)", P["always_ig"]), ("True identity (oracle)", P["oracle"])]
    for name, t in rows:
        print(f"{name} & {t[0]:.1f} & {f2(t[1])} & {f2(t[2])} & {f4(t[3])} & {t[4]:.1f}\\\\")
    for cohort in ("natural_test", "e4_confirmation"):
        P = pooled_table(M, cohort)
        print(f"\n%%%% budget grid, {cohort}: policy & 10 & 20 & 30 & 50 & always  (cells: YI (net utility))")
        print(f"% never: {f2(P['never'][1])} ({f4(P['never'][3])}); oracle: {f2(P['oracle'][1])} ({f4(P['oracle'][3])}); dong never: {f2(P['dong'][1])} ({f4(P['dong'][3])})")
        for key, name, always in (("random", "Random (3-seed mean)", "always_random"), ("ig", "Information gain", "always_ig"), ("dong", "Adapted VoI", None), ("netvoii", "NetVoII (ours)", None)):
            cells = [f"{f2(P[(key, b)][1])} ({f4(P[(key, b)][3])})" for b in BUDGETS]
            cells.append(f"{f2(P[always][1])} ({f4(P[always][3])})" if always else "--")
            print(f"{name} & " + " & ".join(cells) + "\\\\")
        print(f"%%%% strict rule cost sweep, {cohort}: cost & queried & YI & task success & net utility (own cost) | matched IG / random at c=0.001")
        for c in COSTS:
            t = P[("strict", c)]
            print(f"{c:g} & {t[0]:.1f} & {f2(t[1])} & {f2(t[2])} & {f4(t[3])}\\\\")
        for key, name in (("ig_matched", "Information gain at the strict count"), ("random_matched", "Random (3-seed mean) at the strict count")):
            t = P[(key, MAIN_COST)]
            print(f"{name} & {t[0]:.1f} & {f2(t[1])} & {f2(t[2])} & {f4(t[3])}\\\\")
    print("\n%%%% per dataset / per receiver (natural test, interpretation): name & YI never & YI NetVoII 20 & YI IG 20 & YI random 20 & queried NetVoII 20 & queried strict & YI strict & YI oracle")
    for scope, names, lab in (("dataset", DATASETS, DS_LABEL), ("receiver", RECEIVERS, RC_LABEL)):
        for n in names:
            T = pooled_table(M, "natural_test", scope=scope, name=n)
            print(f"{lab[n]} & {f2(T['never'][1])} & {f2(T[('netvoii', 0.2)][1])} & {f2(T[('ig', 0.2)][1])} & {f2(T[('random', 0.2)][1])} & {T[('netvoii', 0.2)][0]:.1f} & {T[('strict', 0.001)][0]:.1f} & {f2(T[('strict', 0.001)][1])} & {f2(T['oracle'][1])}\\\\")
    # combined objective summary
    P1 = pooled_table(M, "natural_test", objective="1")
    print("\n%%%% combined objective (natural test): loss YI+(1-YI)YA (%) never / netvoii 20 / ig 20 / random 20 / strict c=0.001 (queried)")
    print(f"% {f2(P1['never'][1])} / {f2(P1[('netvoii', 0.2)][1])} / {f2(P1[('ig', 0.2)][1])} / {f2(P1[('random', 0.2)][1])} / {f2(P1[('strict', 0.001)][1])} ({P1[('strict', 0.001)][0]:.1f}%)")


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--runs", default="../../pir-framework/runs")
    ap.add_argument("--out", default=os.path.dirname(os.path.abspath(__file__)))
    ap.add_argument("--no-pdf", action="store_true")
    args = ap.parse_args()
    os.makedirs(args.out, exist_ok=True)
    P, con, M = read_e5(args.runs)
    write_main_tex(P, con, args.out)
    wrote = ["fig_e5_query.tex"]
    if M is not None:
        D = dataset_curves(M)
        write_dataset_tex(D, args.out)
        wrote.append("fig_e5_datasets.tex")
    if not args.no_pdf:
        fig_pdf(P, con, args.out)
        wrote.append("fig_e5_query.pdf")
        if M is not None:
            fig_datasets_pdf(D, args.out)
            wrote.append("fig_e5_datasets.pdf")
    print_tables(M)
    print("wrote", ", ".join(wrote), "to", args.out)


if __name__ == "__main__":
    main()

